Specification and Verification with the TLA+ Trifecta: TLC, Apalache, and TLAPS

Using an algorithm due to Safra for distributed termination detection as a running example, we present the main tools for verifying specifications written in TLA+. Examining their complementary strengths and weaknesses, we suggest a workflow that supports different types of analysis and that can be adapted to the desired degree of confidence.

==> fig/plot.py <==
#!/usr/bin/env python3

import matplotlib.pyplot as plt
import matplotlib.cbook as cbook
import matplotlib as lib
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages

def plot_atd_bmc():
    data = np.genfromtxt('atd-bmc.csv', dtype=None, delimiter=',', names=True)

    plt.rcParams.update({'font.size': 18})
    plt.rcParams.update({'font.size': 18})

    plt.plot(data['len'], data['sec6'], 'gv-', label='N=6', markersize=10)
    plt.plot(data['len'], data['sec5'], 'bo-', label='N=5', markersize=10)
    plt.plot(data['len'], data['sec4'], 'rs-', label='N=4', markersize=10)
    plt.plot(data['len'], data['sec3'], 'k^-', label='N=3', markersize=10)
    plt.xlabel('Bound on execution length, k')
    plt.ylabel('Time, seconds, logscale')
    plt.semilogy()
    plt.ylim([0, 500])
    plt.grid(True, alpha=.2)
    plt.legend(loc=0)
    plt.tight_layout()
    pp = PdfPages('atd-bmc.pdf')
    pp.savefig()
    pp.close()

    plt.show()

def plot_atd_inv():
    data = np.genfromtxt('atd-inv.csv', dtype=None, delimiter=',', names=True)

    plt.rcParams.update({'font.size': 18})
    plt.rcParams.update({'font.size': 18})

    plt.plot(data['len'], data['secN'], 'ks-', label='IndInv', markersize=10)
    plt.xlabel('Number of nodes, N')
    plt.ylabel('Time, seconds, logscale')
    plt.semilogy()
    plt.ylim([0, 500])
    plt.grid(True, alpha=.2)
    plt.legend(loc=2)
    plt.tight_layout()
    pp = PdfPages('atd-inv.pdf')
    pp.savefig()
    pp.close()

    plt.show()

if __name__ == "__main__":
    plot_atd_bmc()
    plot_atd_inv()

